From Adaptive Kernel Density Estimation to Sparse Mixture Models

We introduce a balloon estimator in a generalized expectation-maximization method for estimating all parameters of a Gaussian mixture model given one data sample per mixture component. Instead of limiting explicitly the model size, this regularization strategy yields low-complexity sparse models where the number of effective mixture components reduces with an increase of a smoothing probability parameter $\mathbf{P>0}$. This semi-parametric method bridges from non-parametric adaptive kernel density estimation (KDE) to parametric ordinary least-squares when $\mathbf{P=1}$. Experiments show that simpler sparse mixture models retain the level of details present in the adaptive KDE solution.

==> figures/AdaptiveSmoothedKernelDensityEstimation_brain_juelich_density.R <==
# Colas Schretter, cschrett@vub.ac.be, 2018
options(show.error.locations = TRUE)
options(scipen = 999)

library(grid)
library(png)

# ensure reproducibility of the experiment
set.seed(1979)
graphics.off()

# set the number of iterations for the numerical balloon estimator
nbr_balloon_iterations <- 50
balloon_densities <- numeric(nbr_balloon_iterations)
balloon_variances <- numeric(nbr_balloon_iterations)
balloon_lambdas <- numeric(nbr_balloon_iterations)

# set the number of iterations for the EM methods
nbriterations = 1000

# data samples drawn from the density function
nbrsamples = nbrcomponents = 64 # a mixture kernel per data sample

# set the regularization probability
P = 1/nbrcomponents * 1

# the known measurement error kernel
error_std_dev = sqrt(1/12) * 0 # 16
Error = matrix(c(error_std_dev^2,0,0,error_std_dev^2),nrow=2)

# load an image of a discrete density function
#dpdf <- readPNG("brain_juelich_256x256.png")
#dpdf <- readPNG("freebunnybase_by_reji_tsukoiyo_256x256.png")
dpdf <- matrix(1, nrow = 256, ncol = 256)

# normalization for interpreting the image as a DPDF
dpdf <- dpdf / sum(dpdf)
dpdf_size = dim(dpdf)[1]

# data samples drawn from the density function
samples_x <- numeric(nbrsamples)
samples_y <- numeric(nbrsamples)

# incremental update of regularization local smoothing
samples_lambda <- rep(1,nbrsamples) # initialize the balloon inflation factors
samples_balloon <- replicate(nbrsamples,matrix(c(1^2,0,0,1^2),nrow=2)) # initialize with the smallest required precision
samples_kernel <- replicate(nbrsamples,matrix(c(0,0,0,0),nrow=2)) # estimated kernels after ballooning

# prior weight, mean and variances-covariance parameters of estimated mixture components
components_w <- numeric(nbrcomponents) # component weight
components_x <- numeric(nbrcomponents) # component mean
components_y <- numeric(nbrcomponents) # component mean
components_sxx <- numeric(nbrcomponents) # component variance
components_syy <- numeric(nbrcomponents) # component variance
components_sxy <- numeric(nbrcomponents) # covariate (non-zero if the kernel is oriented)

# draw a 1 std. dev ellipse from the mean and covariance matrix
draw_gaussian <- function(mu, Sigma, col = "black") {
	eigens <- eigen(Sigma)
	evs <- sqrt(eigens$values)
	evecs <- eigens$vectors
	alpha <- atan(evecs[,1][2] / evecs[,1][1])
	theta <- seq(0, 2*pi, length = 64)

	# plot ellipse at 1 std. dev.
	a <- evs[1] * 1
	b <- evs[2] * 1
	x0 <- mu[1]
	y0 <- mu[2]
	x <- x0 + a * cos(theta) * cos(alpha) - b * sin(theta) * sin(alpha)
	y <- y0 + a * cos(theta) * sin(alpha) + b * sin(theta) * cos(alpha)

	# drawing a polygonal approximation of the ellipse		
	lines(x, y, lwd = 2, lty = "solid", col = col)

	# draw a point at the center
	points(x0, y0, pch = 16, col = col, cex = 0.75)
}

# draw the eigenvector from the kernel - the thickness of stroke is also extracted
draw_stroke <- function(mu, Sigma, col = "black") {
	eigens <- eigen(Sigma)
	evs <- sqrt(eigens$values)
	evecs <- eigens$vectors
	alpha <- atan(evecs[,1][2] / evecs[,1][1])

	# extract end points at 1 std. dev.
	a <- evs[1] * 1
	x0 <- mu[1]
	y0 <- mu[2]
	dx <- a * cos(alpha)
	dy <- a * sin(alpha)
	
	# stroke thickness is proportional to transversal cross-section
	thickness <- evs[2] * 1
	
	# drawing a line stroke	
	lines(c(x0 + dx, x0 - dx), c(y0 + dy, y0 - dy), lwd = 2, lty = "solid", col = col)
}

# draw samples and/or mixture components
display_plots <- function(title, SAMPLES = TRUE, MIXTURE = TRUE) {
	# open a new plot window
	dev.new(title = title, width = 256/72.0, height = 256/72.0)
	par(oma = c(0,0,0,0), mai = c(0,0,0,0))

	# create an empty canvas
	plot(NA, xlim = c(0,dpdf_size), ylim = c(0,dpdf_size), type = 'n', xaxs="i", yaxs="i", bty='n', axes = FALSE, ann = FALSE)

	# plot data samples
	if(SAMPLES == TRUE)
	points(samples_x, samples_y, type = "p", pch = 16, lwd = 2, col = "gray")

	# plot mixture components
	if(MIXTURE == TRUE)
	for(j in seq_len(nbrcomponents)) {
		joint_Sigma <- matrix(c(components_sxx[j],components_sxy[j],components_sxy[j],components_syy[j]),nrow = 2)
		joint_mu <- c(components_x[j],components_y[j])
		draw_gaussian(mu = joint_mu, Sigma = joint_Sigma, col = "black")
	}

	# draw a frame over the figure
	box(lwd=3)
}

display_strokes <- function(title) {
	# open a new plot window
	dev.new(title = title, width = 256/72.0, height = 256/72.0)
	par(oma = c(0,0,0,0), mai = c(0,0,0,0))

	# create an empty canvas
	plot(NA, xlim = c(0,dpdf_size), ylim = c(0,dpdf_size), type = 'n', xaxs="i", yaxs="i", bty='n', axes = FALSE, ann = FALSE)

	# plot mixture components
	for(j in seq_len(nbrcomponents)) {
		joint_Sigma <- matrix(c(components_sxx[j],components_sxy[j],components_sxy[j],components_syy[j]),nrow = 2)
		joint_mu <- c(components_x[j],components_y[j])
		draw_stroke(mu = joint_mu, Sigma = joint_Sigma, col = "black")
	}

	# draw a frame over the figure
	box(lwd=3)
}

# show a rasterized version of the density function
display_image <- function(image, title) {
	# open a new plot window
	dev.new(title = title, width = 256/72.0, height = 256/72.0)
	par(oma = c(0,0,0,0), mai = c(0,0,0,0))

	# raster image in inverted colors
	image(pmin(image,1), useRaster = TRUE, axes = FALSE, col = gray(seq(1,0,length = 256)), zlim = c(0,1))

	# draw a frame over the figure
	box(lwd=3)
}

# uses the mixture model for drawing random samples
generate_samples_mixture <- function() {
	for(i in 1:nbrsamples) {
		# select a Gaussian kernel
		selection_prior <- runif(1)

		# we could accelerate this search with a small hash table or a dichotomic search
		index <- 1
		accumulated_prior <- components_w[1]
		while(accumulated_prior < selection_prior) {
			index <- index + 1
			accumulated_prior <- accumulated_prior + components_w[index]
		}

		# draw a random marginal coordinate
		x <- rnorm(1, mean = components_x[index], sd = sqrt(components_sxx[index]))

		# evalate the conditional cross section
		delta <- x - components_x[index]
		beta <- components_sxy[index] / components_sxx[index] # slope of the regression line
		conditional_mean <- components_y[index] + delta * beta
		conditional_variance <- components_syy[index] - components_sxy[index] * beta

		# draw a random conditional coordinate
		y <- rnorm(1, mean = conditional_mean, sd = sqrt(conditional_variance))

		# assign the point sample
		samples_x[i] <<- x
		samples_y[i] <<- y
	}
}

# uses the dpdf image for drawing random samples
generate_samples_dpdf <- function() {
	# draw a set of random numbers and sort then in ascending order
	cdfs <- sort(runif(nbrsamples))

	# walk through image pixels and generate samples in pixel bins
	index <- 1
	cumulated_dpdf <- 0

	for(x in 1:dpdf_size)
	for(y in 1:dpdf_size) {
		if(index > nbrsamples) break
		while(cdfs[index] <= cumulated_dpdf) {
			# add a jitter for the position inside the pixel
			samples_y[index] <<- dpdf_size - (x - 1) # + runif(1)
			samples_x[index] <<- y - 1 # + runif(1)

			index <- index + 1
			if(index > nbrsamples) break
		}
		cumulated_dpdf <- cumulated_dpdf + dpdf[x,y]
	}

	# add a random displacement (assume diagonal error kernel)
	#samples_x <<- samples_x + rnorm(nbrsamples, mean = 0, sd = error_std_dev)
	#samples_y <<- samples_y + rnorm(nbrsamples, mean = 0, sd = error_std_dev)
}

# synthesize a random dataset
generate_samples_random <- function() {
	samples_x <<- runif(nbrsamples) * dpdf_size * 0.75 + dpdf_size * 0.125
	samples_y <<- runif(nbrsamples) * dpdf_size * 0.75 + dpdf_size * 0.125
}

# evaluate the GMM density at a query point
mixture_density <- function(x, y) {
	density <- 0
	for(j in 1:nbrcomponents) {
		# compute the expected mean and variance of the linear regression at the given conditional position
		delta <- x - components_x[j]
		beta <- components_sxy[j] / components_sxx[j] # slope of the regression line

		conditional_mean <- components_y[j] + delta * beta
		conditional_variance <- components_syy[j] - components_sxy[j] * beta

		marginal_density <- exp(-0.5 * (x - components_x[j])^2 / components_sxx[j]) / sqrt(2*pi*components_sxx[j])
		conditional_density <- exp(-0.5 * (y - conditional_mean)^2 / conditional_variance) / sqrt(2*pi*conditional_variance)

		density <- density + components_w[j] * marginal_density * conditional_density # joint likelihood
	}

	return(density)
}

# evaluate the KDE density at a query point
akde_density <- function(x, y) {
	density <- 0
	for(i in 1:nbrsamples) {
		# compute the expected mean and variance of the linear regression at the given conditional position
		delta <- c(x - samples_x[i], y - samples_y[i])
		A = samples_kernel[,,i]
		# A = matrix(c(components_sxx[i], components_sxy[i], components_sxy[i], components_syy[i]),nrow=2)
		density <- density + exp(-0.5 * t(delta) %*% solve(A) %*% delta) / sqrt(det(2*pi*A)) / nbrsamples
	}

	return(density)
}

# set a single isotropic bandwidth (maximum-likelihood mixture model)
initialize_kde <- function(sigma = 1) {
	# set the means and unit prior weights
	for(j in 1:nbrcomponents) {
		# uniform prior weights
		components_w[j] <<- 1/nbrcomponents

		# center kernels at samples
		components_x[j] <<- samples_x[j]
		components_y[j] <<- samples_y[j]

		# set isotropic kernel bandwidths
		components_sxx[j] <<- sigma^2
		components_syy[j] <<- sigma^2
		components_sxy[j] <<- 0 # isotropic kernels
	}
}

# adaptive bandwidth using K nearest neighbors
initialize_kde_knn <- function(K = 2) {	
	# set the means and unit prior weights
	for(j in 1:nbrcomponents) {
		# uniform prior weights
		components_w[j] <<- 1/nbrcomponents

		# center kernels at samples
		components_x[j] <<- samples_x[j]
		components_y[j] <<- samples_y[j]
	}

	# compute regularization variances based on the K nearest neighbors method
	for(j in 1:nbrcomponents) {
		# evaluate all relative distances
		squared_distances <- numeric(nbrcomponents)
		for(i in 1:nbrsamples)
			squared_distances[i] <- (samples_x[i] - components_x[j])^2 + (samples_y[i] - components_y[j])^2

		# sort by increasing relative distances
		squared_distances <- sort(squared_distances)

		# KNN estimator
		variance <- squared_distances[K]

		# set isotropic kernel bandwidths
		components_sxx[j] <<- variance # + error_std_dev^2
		components_syy[j] <<- variance # + error_std_dev^2
		components_sxy[j] <<- 0 # isotropic kernels
	}
}

# adaptive bandwidth using soft KNN
initialize_kde_soft_knn <- function(K = 2) {
	# set the means and unit prior weights
	for(j in 1:nbrcomponents) {
		# uniform prior weights
		components_w[j] <<- 1/nbrcomponents

		# center kernels at samples
		components_x[j] <<- samples_x[j]
		components_y[j] <<- samples_y[j]
	}

	# compute regularization variances based on the soft K nearest neighbors method
	for(j in 1:nbrcomponents) {
		# start from a fixed bandwidth estimate
		variance <- 1
		#sigma <- 1

		# shrink/grow the kernel until a prescribed total density
		for(iterations in seq_len(nbriterations)) {
			density <- 0
			for(i in 1:nbrsamples) {
				# evaluate a convolved point cloud with a peak-normalized kernel
				marginal_density_x <- exp(-0.5 * (samples_x[i] - components_x[j])^2 / variance) #sigma^2)
				marginal_density_y <- exp(-0.5 * (samples_y[i] - components_y[j])^2 / variance) #sigma^2)

				# evaluate the peak normalized kernel at each data
				density <- density + marginal_density_x * marginal_density_y
			}

			# fixed point update of the kernel size
			variance <- variance * (K / density)^2 # should we square or not?
			#sigma <- sigma * (K / density) # fixed point update of the std. dev.
		}

		# set isotropic kernel bandwidths
		components_sxx[j] <<- variance # + error_std_dev^2 
		components_syy[j] <<- variance # + error_std_dev^2
		components_sxy[j] <<- 0 # isotropic kernels
	}
}

# integrate over the mixture density given a isotropic balloon kernel
balloon_integral_isotropic <- function(x, y, sigma = 1) {
	# create a covariance matrix for the current data sample
	C <- matrix(c(sigma^2,0,0,sigma^2),nrow=2)

	# for peak normalization, we have
	#prior <- 2*pi * sqrt(det(C))

	probability <- 0
	for(j in 1:nbrcomponents) {
		# create matrices and vectors from regressor's parameters
		E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
		m <- c(components_x[j], components_y[j])
		r <- c(x,y)

		# inverse of the convolved mixture
		S_inv <- solve(E + C)

		# http://orbit.dtu.dk/files/2691604/imm3312.pdf
		#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
		#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
		#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
		zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) * det(S_inv))

		# evaluate the integral of the product of a peak-normalized kernel and the density
		probability <- probability + zc
	}

	return(probability)
}

# idem for anisotropic balloons
balloon_integral_anisotropic <- function(x, y, C = matrix(c(1^2,0,0,1^2),nrow=2)) {
	# for peak normalization, we have
	#prior <- 2*pi * sqrt(det(C))

	probability <- 0
	for(j in 1:nbrcomponents) {
		# create matrices and vectors from regressor's parameters
		E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
		m <- c(components_x[j], components_y[j])
		r <- c(x,y)

		S_inv <- solve(E + C)

		# http://orbit.dtu.dk/files/2691604/imm3312.pdf
		#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
		#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
		#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
		zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) * det(S_inv))

		# evaluate the integral of the product of a peak-normalized kernel and the density
		probability <- probability + zc
	}

	return(probability)
}

inflate_balloon_isotropic <- function(x, y, P) {
	# start from a fixed bandwidth estimate
	variance <- 1

	palette <- colorRampPalette(c("white","red"))(nbr_balloon_iterations + 1)

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {
		#density_integral <- 2*pi * variance / 256^2 # assume a constant discrete density function
		density_integral <- balloon_integral_isotropic(x,y,sqrt(variance))

		balloon_densities[iterations] <<- density_integral
		balloon_variances[iterations] <<- variance
		balloon_lambdas[iterations] <<- 1

		# fixed point update of the kernel size
		variance <- variance * (P / density_integral)

		# draw the balloon
		#draw_gaussian(mu = c(x,y), Sigma = matrix(c(variance,0,0,variance),nrow=2), col = palette[iterations + 1])
	}

	# open a new plot window
	#dev.new(title = "balloon iterations")
	#layout(c(1,2))

	# create an empty canvas
	#plot(balloon_densities, type = "o")
	#plot(balloon_variances, type = "o")

	return(variance)
}

# The balloon covariance matrix depends on mixture components
inflate_balloon_isotropic_mixture <- function(x, y, P) {
	# start from a fixed multiplicative factor
	lambda <- 1

	# create a initial isotropic covariance matrix for the current data sample
	variance <- 1
	C <- matrix(c(variance,0,0,variance),nrow=2)

	palette <- colorRampPalette(c("white","red"))(nbr_balloon_iterations + 1)

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		# weighted average of local kernels
		A <- matrix(c(0,0,0,0),nrow=2)
	
		probability <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(x,y)
	
			# inverse of the convolved mixture
			S_inv <- solve(E + C)
	
			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)
			
			# weighted average of nearby kernels
			A <- A + E * zc
			
			# normalization by the total integrated probability density
			probability <- probability + zc
		}

		# the average kernel (constant in the case where every mixture components share the same covariance matrix)
		A <- A / probability
		
		# inflate the kernel with the current inflation factor lambda
		C <- A * lambda
		
		# evaluate the covered density integral
		#density_integral <- 2*pi * variance / 256^2 # assume a constant discrete density function
		density_integral <- as.vector(balloon_integral_anisotropic(x,y,C))

		balloon_densities[iterations] <<- density_integral
		balloon_variances[iterations] <<- sqrt(det(C))
		balloon_lambdas[iterations] <<- lambda

		# update the inflation factor with a weighted average of local kernels
		lambda <- lambda * (P / density_integral)

		# draw the balloon
		#draw_gaussian(mu = c(x,y), Sigma = C, col = palette[iterations + 1])
	}

	# open a new plot window
	#dev.new(title = "balloon iterations")
	#layout(c(1,2))

	# create an empty canvas
	#plot(balloon_densities, type = "o")
	#plot(balloon_variances, type = "o")

	return(C)
}

merge <- function(w1, m1, v1, w2, m2, v2) {
	w <- w1 + w2
	m <- (w1 * m1 + w2 * m2) / w
	v <- (w1 * (v1 + (m1 - m)^2) + w2 * (v2 + (m2 - m)^2)) / w
	return(c(w,m,v))
}

# The balloon covariance matrix depends on mixture components
inflate_balloon_anisotropic_mixture <- function(x, y, P) {
	# start from a fixed multiplicative factor
	lambda <- 1

	# create a initial isotropic covariance matrix for the current data sample
	variance <- 1 #256^2 / nbrcomponents
	C <- matrix(c(variance,0,0,variance),nrow=2)

	palette <- colorRampPalette(c("white","red"))(nbr_balloon_iterations + 1)

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		# weighted average of local kernels
		A <- matrix(c(0,0,0,0),nrow=2)
	
		probability <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(x,y)

			# inverse of the convolved mixture
			S_inv <- solve(E + C)

			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)
			
			# merge of nearby kernels, accounting for their relative position as well (merge formula)
			A <- A + (E + (r - m) %*% t(r - m)) * zc
			#A <- A + E * zc

			# normalization by the total integrated probability density
			probability <- probability + zc
		}

		# the average kernel (constant in the case where every mixture components share the same covariance matrix)
		A <- A / probability

		# update the inflation factor with a weighted average of local kernels
		if(iterations > 1)
			lambda <- lambda * (P / probability)
		
		# inflate the kernel with the current inflation factor lambda
		C <- A * lambda

		# evaluate the covered density ingtegral
		#density_integral <- 2*pi * variance / 256^2 # assume a constant discrete density function
		density_integral <- as.vector(balloon_integral_anisotropic(x,y,C))

		#lambda <- lambda * (P / density_integral)

		balloon_densities[iterations] <<- density_integral
		balloon_variances[iterations] <<- sqrt(det(C))
		balloon_lambdas[iterations] <<- lambda

		# draw the balloon
		#draw_gaussian(mu = c(x,y), Sigma = C, col = palette[iterations + 1])
	}

	# open a new plot window
	#dev.new(title = "balloon iterations")
	#layout(c(1,2))

	# create an empty canvas
	#plot(balloon_densities, type = "o")
	#plot(balloon_variances, type = "o")

	return(C)
}

# one or more steps of fixed-point update of balloons
update_balloon_anisotropic_mixture <- function(i, P) {
	# start from the previous multiplicative factor
	lambda <- samples_lambda[i]

	# previous covariance matrix for the current data sample
	C <- samples_balloon[,,i]

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		A <- matrix(c(0,0,0,0),nrow=2)
		
		probability <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(samples_x[i],samples_y[i])
	
			# inverse of the convolved mixture
			S_inv <- solve(E + C)
	
			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)

			# merge of nearby kernels, accounting for their relative position as well (merge formula)
			#A <- A + (E + (r - m) %*% t(r - m)) * zc
			A <- A + E * zc

			# normalization by the total integrated probability density
			probability <- probability + zc
		}

		# the average kernel (constant in the case where every mixture components share the same covariance matrix)
		A <- A / probability

		# update the inflation factor with a weighted average of local kernels
		lambda <- lambda * (P / probability)

		# inflate the kernel with the current inflation factor lambda
		C <- A * lambda

		# early exit if less than 1% relative error
		if((probability - P)^2 < (P * 0.01)^2) break
	}

	# save for next iteration
	samples_lambda[i] <<- lambda
	samples_balloon[,,i] <<- C

	return(C)
}

update_balloon_isotropic_product_mixture <- function(i, P) {
	# create a initial isotropic covariance matrix for the current data sample
	#variance <- 1
	#C <- matrix(c(variance,0,0,variance),nrow=2)

	# previous covariance matrix for the current data sample
	C <- samples_balloon[,,i]

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		# merge the product kernels covered by the isotropic balloon
		probability <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(samples_x[i],samples_y[i])

				# without Error kernel
				mu <- r
				R <- C

				# Jianyong noise correction with Error + regularization with C: (invert only once the matrix E + Error)
				#W = E %*% solve(E + Error)
				#mu <- m + W %*% (r - m)
				#R <- E - W %*% E + C

			# inverse of the convolved mixture
			S_inv <- solve(E + R)

			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(mu - m) %*% S_inv %*% (mu - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)

			# integrated probability density
			probability <- probability + zc
		}

		# update the kernel with the current inflation/deflation factor
		C <- C * (P / probability)

		# early exit if less than 1% relative error
		if((probability - P)^2 < (P * 0.01)^2) break
	}

	# save for next iteration
	samples_balloon[,,i] <<- C
	samples_kernel[,,i] <<- C
	return(C)
}

# this version implements the multiple ML fits method
update_balloon_anisotropic_product_mixture <- function(i, P) {
	# create a initial isotropic covariance matrix for the current data sample
	#variance <- 1
	#C <- matrix(c(variance,0,0,variance),nrow=2)

	# previous covariance matrix for the current data sample
	C <- samples_balloon[,,i]

	# shrink/grow the kernel until a prescribed total density
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		# merge the product kernels covered by the isotropic balloon
		probability <- 0
		A <- matrix(c(0,0,0,0),nrow=2)
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(samples_x[i],samples_y[i])

				# without Error kernel
				mu <- r
				R <- C

				# Jianyong noise correction with Error + regularization with C: (invert only once the matrix E + Error)
				#W = E %*% solve(E + Error)
				#mu <- m + W %*% (r - m)
				#R <- E - W %*% E + C

			# inverse of the convolved mixture
			S_inv <- solve(E + R)

			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(mu - m) %*% S_inv %*% (mu - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)

			# product kernel
			Sc = solve(solve(E + Error) + solve(C))
			mc = Sc %*% (solve(E + Error) %*% m + solve(C) %*% r)
	
			# merge of product kernels, accounting for their relative position as well (merge formula)
			A <- A + (Sc + (r - mc) %*% t(r - mc)) * zc

			# integrated probability density
			probability <- probability + zc
		}

		# normalization by the total integrated probability density
		A <- A / probability

		# compute the integral using the anisotropic kernel A at x,y
		integral <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(samples_x[i],samples_y[i])

				# without Error kernel
				mu <- r
				R <- A

				# Jianyong noise correction with Error + regularization with A: (invert only once the matrix E + Error)
				#W = E %*% solve(E + Error)
				#mu <- m + W %*% (r - m)
				#R <- E - W %*% E + A

			# inverse of the convolved mixture
			S_inv <- solve(E + R)

			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			p = components_w[j] * exp(-0.5 * t(mu - m) %*% S_inv %*% (mu - m)) * sqrt(det(A) * det(S_inv))
			p = as.vector(p)

			# normalization by the total integrated probability density
			integral <- integral + p
		}

		# update the kernel with the current inflation/deflation factor
		C <- C * (P / integral)

		# early exit if less than 1% relative error
		if((integral - P)^2 < (P * 0.01)^2) break
	}

	# save for next iteration
	samples_balloon[,,i] <<- C
	samples_kernel[,,i] <<- A
	return(A)
}

update_balloon_anisotropic_product_mixture_singlefit <- function(i, P) {
	# create a initial isotropic covariance matrix for the current data sample
	#variance <- 1
	#C <- matrix(c(variance,0,0,variance),nrow=2)

	# previous covariance matrix for the current data sample
	C <- samples_balloon[,,i]

	# shrink/grow the kernel until a prescribed total density
	pu <- numeric(nbrcomponents)
	for(iterations in 1:nbr_balloon_iterations) {	
		# for peak normalization, we have
		#prior <- 2*pi * sqrt(det(C))

		probability <- 0
		for(j in 1:nbrcomponents) {
			# create matrices and vectors from regressor's parameters
			E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
			m <- c(components_x[j], components_y[j])
			r <- c(samples_x[i],samples_y[i])

				# without Error kernel
				mu <- r
				R <- C

				# Jianyong noise correction with Error + regularization with C: (invert only once the matrix E + Error)
				#W = E %*% solve(E + Error)
				#mu <- m + W %*% (r - m)
				#R <- E - W %*% E + C

			# inverse of the convolved mixture
			S_inv <- solve(E + R)

			# http://orbit.dtu.dk/files/2691604/imm3312.pdf
			#zc = components_w[j] * prior * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) / (2*pi * sqrt(det(E+C)))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sqrt(det(C) / det(E+C))
			#zc = components_w[j] * exp(-0.5 * t(r - m) %*% S_inv %*% (r - m)) * sigma^2 * sqrt(det(S_inv))
			zc = components_w[j] * exp(-0.5 * t(mu - m) %*% S_inv %*% (mu - m)) * sqrt(det(C) * det(S_inv))
			zc = as.vector(zc)
			pu[j] <- zc

			# normalization by the total integrated probability density
			probability <- probability + zc
		}

		# partition of unity
		pu <- pu / probability

		# inflate the balloon with the current inflation factor
		C <- C * (P / probability)

		# early exit if less than 1% relative error
		if((probability - P)^2 < (P * 0.01)^2) break
	}

	# save for next iteration
	samples_balloon[,,i] <<- C
	#return(C)

	# now merge the kernel using the isotropic balloon coverage
	A <- matrix(c(0,0,0,0),nrow=2)
	for(j in 1:nbrcomponents) {
		# create matrices and vectors from regressor's parameters
		E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
		m <- c(components_x[j], components_y[j])
		r <- c(samples_x[i],samples_y[i])

		# product kernel
		Sc = solve(solve(E + Error) + solve(C))
		mc = Sc %*% (solve(E + Error) %*% m + solve(C) %*% r)

		# merge of product kernels, accounting for their relative position as well (merge formula)
		A <- A + (Sc + (r - mc) %*% t(r - mc)) * pu[j]
	}

	samples_kernel[,,i] <<- A
	return(A)
}

# steer mixture components, using balloon estimator for kernel bandwidth estimation
adaptive_kde_anisotropic <- function(P = 1/nbrsamples) {
	for(iterations in seq_len(nbriterations)) {
		new_w <- numeric(nbrcomponents) # component weight
		new_x <- numeric(nbrcomponents) # component mean
		new_y <- numeric(nbrcomponents) # component mean
		new_sxx <- numeric(nbrcomponents) # component variance
		new_syy <- numeric(nbrcomponents) # component variance
		new_sxy <- numeric(nbrcomponents) # covariate (non-zero if the kernel is oriented)

		# E step for each sample/component
		for(i in 1:nbrsamples) {
			# compute a regularization smoothing for a given data sample = kernel mean
			#x = samples_x[i]
			#y = samples_y[i]

			# fixed bandwidth balloon
			#C <- matrix(c(16,0,0,16),nrow=2)

			# reference method for inflating the balloon
			#C <- inflate_balloon_anisotropic_mixture(x,y,P)

			# multiplicative update for balloon's inflation or deflation
			#C <- update_balloon_isotropic_product_mixture(i,P)
			C <- update_balloon_anisotropic_product_mixture(i,P)
			#C <- update_balloon_anisotropic_product_mixture_singlefit(i,P)
		
			# minimum resolution regularization
			#C <- C + matrix(c(1/12,0,0,1/12),nrow=2)

			# E
			pu <- numeric(nbrcomponents) # partition of unity
			for(j in 1:nbrcomponents) {
				# create matrices and vectors from regressor's parameters
				E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
				m <- c(components_x[j], components_y[j])
				r <- c(samples_x[i],samples_y[i])

				# expectation proportional to the integral of the product kernel
				pu[j] <- components_w[j] * exp(-0.5 * t(r - m) %*% solve(E + Error) %*% (r - m)) / sqrt(det(E + Error)) # standard E-step (using E + C deconvolved by C)
				#pu[j] <- components_w[j] * exp(-0.5 * t(r - m) %*% solve(E + Error + C) %*% (r - m)) / sqrt(det(E + Error + C)) # standard E-step (using E + C deconvolved by C)
				#pu[j] <- components_w[j] * exp(-0.5 * t(r - m) %*% solve(E + Error + C) %*% (r - m)) * sqrt(det(C) / det(E + Error)) # standard E-step (using E + C deconvolved by C)

				# Vlassis correction for groups of samples
				#pu[j] <- pu[j] * exp(-0.5 * sum(diag(solve(E) %*% C)))
			}

			# normalization of the partition of unity
			pu <- pu / sum(pu)

			# M
			for(j in 1:nbrcomponents) {
				# create matrices and vectors from regressor's parameters
				E <- matrix(c(components_sxx[j], components_sxy[j], components_sxy[j], components_syy[j]),nrow=2)
				m <- c(components_x[j], components_y[j])
				r <- c(samples_x[i],samples_y[i])

				# Jianyong noise correction with Error + regularization with C: (invert only once the matrix E + Error)
				#W = E %*% solve(E + Error)
				#mu = m + W %*% (r - m)
				#R = E - W %*% E + C

				# correction for the balloon
				W = (E + Error) %*% solve(E + Error + C) # relative modification of the component E imposed by the balloon C
				mu = r #m + W %*% (r - m) # we are sure the sample position r is right
				R = C - (E - W %*% E) # we imputate missing samples around
				mc = m + W %*% (r - m) # the product kernel is also displaced from the known noise-free sample location
				R = R - (r - mc) %*% t(r - mc) # we account for the displacement of the prodeuct kernel from the sample location

				# weighted update of component's parameters
				new_w[j] <- new_w[j] + pu[j]
				new_x[j] <- new_x[j] + mu[1] * pu[j]
				new_y[j] <- new_y[j] + mu[2] * pu[j]
				new_sxx[j] <- new_sxx[j] + ((mu[1] - m[1])^2 + R[1]) * pu[j]
				new_syy[j] <- new_syy[j] + ((mu[2] - m[2])^2 + R[4]) * pu[j]
				new_sxy[j] <- new_sxy[j] + ((mu[1] - m[1]) * (mu[2] - m[2]) + R[2]) * pu[j]
			}
		}

		# DERIVATION OF CONDITIONAL REGULARIZATION CONSTANTS
		# given marginal_regularization rxx
		# 1. regularize covariances with rxy for preserving regression slopes:
		# we want the equality beta = (sxy / sxx) = (sxy + rxy) / (sxx + rxx)
		# hence rxy = (sxy / sxx) * (sxx + rxx) - sxy
		# 2. regularize intensity variances with ryy for preserving conditional variances (positive definite)
		# we want the equality conditional_variance = syy - sxy * sxy / sxx = (syy + ryy) - (sxy + rxy) * (sxy + rxy) / (sxx + rxx)
		# hence ryy = (sxy + rxy) * (sxy + rxy) / (sxx + rxx) - syy

		# assign new mixture parameters
		for(j in 1:nbrcomponents) {
			components_w[j] <<- new_w[j] / nbrcomponents
			components_x[j] <<- new_x[j] / new_w[j]
			components_y[j] <<- new_y[j] / new_w[j]
			components_sxx[j] <<- new_sxx[j] / new_w[j]
			components_syy[j] <<- new_syy[j] / new_w[j]
			components_sxy[j] <<- new_sxy[j] / new_w[j]
		}

		#cat("Adaptive smoothing:", format(round(samples_sigmas, digits = 2), nsmall = 2),"\n")
		cat(".")

		# save the mixture model
		#graphics.off()
		#display_plots(paste("Mixture model (", nbrsamples, ")", sep = ""), MIXTURE = TRUE, SAMPLES = TRUE)
		#dev.print(pdf, paste0("mixture_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", iterations, ".pdf"))
	}
	
	cat("\n")
}

# create a dataset of samples
generate_samples_random()
#generate_samples_dpdf()

# save the input data samples
display_plots(paste("Samples (", nbrsamples, ")", sep = ""), MIXTURE = FALSE, SAMPLES = TRUE)
dev.print(pdf, paste0("samples_n", nbrcomponents, ".pdf"))

# initialize a mixture model to the maximum-likelihood solution
initialize_kde(1)
#initialize_kde_knn(K = 2)
#initialize_kde_soft_knn(K = P * nbrcomponents)

# refine the model with expectation-maximization
adaptive_kde_anisotropic(P)

if(TRUE) {
	# opens an empty canvas
	display_plots(paste("Balloons (", nbrsamples, ")", sep = ""), MIXTURE = FALSE, SAMPLES = FALSE)
	
	# draw the converted balloons after all iterations
	for(i in 1:nbrsamples) {
		#variance <- inflate_balloon_isotropic(samples_x[i],samples_y[i],P)
		#draw_gaussian(mu = c(samples_x[i],samples_y[i]), Sigma = matrix(c(variance,0,0,variance),nrow = 2), col = "black")
		#C <- inflate_balloon_anisotropic_mixture(samples_x[i],samples_y[i],P)		

		C <- samples_balloon[,,i]
		draw_gaussian(mu = c(samples_x[i],samples_y[i]), Sigma = C, col = "black")
	}
	
	dev.print(pdf, paste0("balloons_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf"))

	# opens an empty canvas
	display_plots(paste("Multivariate kernels (", nbrsamples, ")", sep = ""), MIXTURE = FALSE, SAMPLES = FALSE)

	# draw the converted balloons after all iterations
	for(i in 1:nbrsamples) {
		A <- samples_kernel[,,i]
		draw_gaussian(mu = c(samples_x[i],samples_y[i]), Sigma = A, col = "black")
	}
	
	dev.print(pdf, paste0("kernels_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf"))
}

# save the mixture model
display_plots(paste("Mixture model (", nbrsamples, ")", sep = ""), MIXTURE = TRUE, SAMPLES = TRUE)
dev.print(pdf, paste0("mixture_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf"))

# save strokes from the mixture model
#display_strokes(paste("Strokes (", nbrsamples, ")", sep = ""))
#dev.print(pdf, paste0("strokes_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf"))

if(TRUE) {
	# create a DPDF from the KDE model
	dpdf_akde <- matrix(0, dpdf_size, dpdf_size)
	for(y in 1:dpdf_size)
	for(x in 1:dpdf_size)
		dpdf_akde[x,y] <- akde_density(x - 1,y - 1) * dpdf_size^2

	# rescale according to ta global intensity factor
	dpdf_akde <- dpdf_akde / 8

	display_image(dpdf_akde, paste("Adaptive KDE density (", nbrcomponents, ")", sep = ""))
	dev.print(pdf, paste0("AKDE_density_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf")) #, width = dpdf_size, height = dpdf_size)

	# create a DPDF from the estimated regularized GMM mixture
	dpdf_rgmm <- matrix(0, dpdf_size, dpdf_size)
	for(y in 1:dpdf_size)
	for(x in 1:dpdf_size)
		dpdf_rgmm[x,y] <- mixture_density(x - 1,y - 1) * dpdf_size^2
	
	# rescale according to ta global intensity factor
	dpdf_rgmm <- dpdf_rgmm / 8

	display_image(dpdf_rgmm, paste("Regularized GMM density (", nbrcomponents, ")", sep = ""))
	dev.print(pdf, paste0("RGMM_density_n", nbrcomponents, "_r", P * nbrcomponents, "_e", error_std_dev, "_i", nbriterations, ".pdf")) #, width = dpdf_size, height = dpdf_size)

	# quantitative analyses of reconstruction accuracy
	cat(paste("RMSE =", sqrt(mean((dpdf_akde - dpdf)^2)), "\n"))
}

# sample the mixture model for generating likely point data set
#generate_samples_mixture()
#display_plots(paste("Regression samples (", nbrsamples, ")", sep = ""), MIXTURE = FALSE, SAMPLES = TRUE)
#dev.print(pdf, paste0("regression_samples_n", nbrcomponents, ".pdf"))
